Homogeneous multivariate polynomials with the half-plane property

A polynomial P in n complex variables is said to have the "half-plane property" (or Hurwitz property) if it is nonvanishing whenever all the variables lie in the open right half-plane. Such polynomials arise in combinatorics, reliability theory, electrical circuit theory and statistical mechanics. A particularly important case is when the polynomial is homogeneous and multiaffine: then it is the (weighted) generating polynomial of an r-uniform set system. We prove that the support (set of nonzero coefficients) of a homogeneous multiaffine polynomial with the half-plane property is necessarily the set of bases of a matroid. Conversely, we ask: For which matroids M does the basis generating polynomial P_{B(M)} have the half-plane property? Not all matroids have the half-plane property, but we find large classes that do: all sixth-root-of-unity matroids, and a subclass of transversal (or cotransversal) matroids that we call "nice". Furthermore, the class of matroids with the half-plane property is closed under minors, duality, direct sums, 2-sums, series and parallel connection, full-rank matroid union, and some special cases of principal truncation, principal extension, principal cotruncation and principal coextension. Our positive results depend on two distinct (and apparently unrelated) methods for constructing polynomials with the half-plane property: a determinant construction (exploiting "energy" arguments), and a permanent construction (exploiting the Heilmann-Lieb theorem on matching polynomials). We conclude with a list of open questions.

==> niceprincipal.m <==
(* niceprincipal.m
   Alan Sokal (sokal@nyu.edu) 3/7/01
   ADS 11/23/01: added useful subroutines at bottom
   ADS 2/1/01: added example of use at end of file

   Given the basis generating polynomial P for a matroid M,
      and a set S of elements of M, construct the principal extension
      M +_{cl(S)} e  with weights \lambda_i  (i \in S),
      namely P(x) + x_e \sum_{i \in S} \lambda_i \partial P/\partial x_i,
      and test it for "niceness", i.e. for the existence of
      (nonnegative) weights {\lambda_i} so that each new basis gets weight 1.

   Mathematica will only solve the linear equations;
      the nonnegativity condition has to be imposed by the user.

   See end of file for an example of use.
*)


<< DiscreteMath`Combinatorica`



(* Test "niceness" of a principal extension of a rank-r matroid M.
      poly  is the basis generating polynomial of M
      vars  is the set of variables in poly
      Svars is the subset of vars corresponding to the set S
*)
testnice2[r_, poly_, vars_List, Svars_List, testing_:False] :=
   Module[{k=Length[Svars], xnew, lam, newpoly, mysets, newbases, i, mycoeff,
           myeqns={}
          },
          newpoly = poly + xnew * Sum[lam[Svars[[i]]] * D[poly,Svars[[i]]],
                                      {i,1,k}];
            (* Potential new bases are (r-1)-subsets of old bases, union xnew *)
          mysets = KSubsets[vars, r-1];
          newbases = Map[xnew * (# /. List->Times) &, mysets];
            (* Actual new bases are the ones with weight not identically zero *)
          For[i=1, i<=Length[newbases], i++,
              If[(mycoeff = Coefficient[newpoly,newbases[[i]]]) == 0,
                 Null,
                 AppendTo[myeqns, mycoeff == 1],
                 AppendTo[myeqns, mycoeff == 1]
                ]
             ];
          If[testing,
             Print[myeqns, "\n"]
            ];
          Print["Number of new bases = ", Length[myeqns]];
          Solve[myeqns]
         ]



(* SOME USEFUL SUBROUTINES, TAKEN 11/23/01 FROM matroid5.m:
*)

(* Form monomial \prod_{e in A} x_e associated with a list A
*)
monomial[alist_List, var_] := Map[var[#] &, alist] /. List->Times
 
(* Form generating polynomial P_S for set system S specified as a list of lists
   P(x) = \sum_{A \in S} \prod_{e \in A} x_e
*)
genpoly[setsystem_List, var_] :=
   Map[ monomial[#,var] &, setsystem] /. List->Plus
 
 
(* Generate list of bases for a rank-r matroid with ground set {1,...,n}
      whose r-element circuits are all r-element subsets of a given list
      of "minimal flats???" (i.e. what one sees on a diagram of the matroid).
   ADS 11/23/01: Fixed bug by changing  flatlist  to  Map[Sort,flatlist],
      so that bases are removed correctly from the list even if the circuits
      are entered in non-standard order.
*)
basislist[n_,r_,flatlist_List] :=
   Complement[KSubsets[Range[n], r],
              Flatten[ Map[KSubsets[#,r]&, Map[Sort,flatlist]],
                       1
                     ]
             ]      



(*** AN EXAMPLE OF USE: Showing that M(K_4)^+ is a nice principal extension
        of M(K_4) and that M(K_4) + e is a non-nice free extension of M(K_4).

   In[1]:= << niceprincipal.m
    
   In[2]:= MK4 = genpoly[ basislist[6,3,{{1,2,3},{1,5,6},{2,4,5},{3,4,6}}], x]
    
   Out[2]= x[1] x[2] x[4] + x[1] x[3] x[4] + x[2] x[3] x[4] + x[1] x[2] x[5] +
    
   >    x[1] x[3] x[5] + x[2] x[3] x[5] + x[1] x[4] x[5] + x[3] x[4] x[5] +
    
   >    x[1] x[2] x[6] + x[1] x[3] x[6] + x[2] x[3] x[6] + x[1] x[4] x[6] +
    
   >    x[2] x[4] x[6] + x[2] x[5] x[6] + x[3] x[5] x[6] + x[4] x[5] x[6]
    
   In[3]:= Length[MK4]
    
   Out[3]= 16
    
   In[4]:= testnice2[3, MK4, {x[1],x[2],x[3],x[4],x[5],x[6]}, {x[1],x[2],x[3]}]
   Number of new bases = 12
    
                            1                 1                 1
   Out[4]= {{lam$1[x[1]] -> -, lam$1[x[2]] -> -, lam$1[x[3]] -> -}}
                            2                 2                 2
    
   In[5]:= testnice2[3, MK4, {x[1],x[2],x[3],x[4],x[5],x[6]},
                             {x[1],x[2],x[3],x[4],x[5],x[6]}]
   Number of new bases = 15
    
   Out[5]= {}

*)


==> nicetransversal.m <==
(* nicetranversal.m  (formerly called nicematroid.m)
   Alan Sokal (sokal@nyu.edu) 2/27/01

   Given a presentation of a transversal matroid, test it for "niceness",
      i.e. for the existence of (nonnegative) edge weights so that each
      basis gets weight 1.
   Mathematica only solves the polynomial equations (over the complex numbers);
      the nonnegativity condition has to be imposed by the user.
*)


<< DiscreteMath`Combinatorica`


(* Product of diagonal of a square matrix *)
proddiag[mat_] := Product[ mat[[i,i]], {i,1,Length[mat]} ]

(* Permanent of a square matrix ONLY *)
Permanent[mat_List] :=
  (Map[proddiag, Permutations[mat]] /. List->Plus)  /;
      Length[mat] == Length[mat[[1]]]


(* Test "niceness" of a presentation of a rank-r transversal matroid
      on ground set {1,...,n}.
   The presentation is given as a list of r subsets of {1,...,n}.
*)
testnice[n_, pres_List, testing_:False] :=
   Module[{r=Length[pres], lam,Lambda,i,j,rsets,myperm, myeqns={}},
          Lambda = Table[ If[ MemberQ[ pres[[j]], i],
                              lam[i,j],
                              0
                            ],
                          {i,1,n},
                          {j,1,r}
                        ];
          (* For debugging only
             Print[ Lambda ];
             Print[ MatrixForm[Transpose[Lambda]], "\n"];
          *)
          rsets = KSubsets[Range[n], r];
          For[i=1, i<=Length[rsets], i++,
              If[ (myperm = Permanent[Lambda[[ rsets[[i]] ]]]) == 0,
                  Null,
                  AppendTo[myeqns, myperm == 1],
                  AppendTo[myeqns, myperm == 1]
                ]
             ];
          If[testing,
             Print[myeqns, "\n"]
            ];
          Print["Cardinality of basis = ", Length[myeqns]];
          Solve[myeqns]
         ]



